Line Multiview Varieties

We present an algebraic study of line correspondences for pinhole cameras, in contrast to the thoroughly studied point correspondences. We define the line multiview variety as the Zariski closure of the image of the map projecting lines in 3-space to tuples of image lines in 2-space. We prove that in the case of generic camera matrices the line multiview variety is a determinantal variety and we provide a complete set-theoretic description for any camera arrangement. We investigate basic properties of this variety such as dimension, smoothness, and multidegree. Finally, we give experimental results for the Euclidean distance degree and robustness under noise for the triangulation of lines.

==> anc/EDD Experiments/EDD_10cameras.jl <==
using HomotopyContinuation;
using LinearAlgebra;


C1 = randn(ComplexF64, 3,4)
C2 = randn(ComplexF64, 3,4)
C3 = randn(ComplexF64, 3,4)
C4 = randn(ComplexF64, 3,4)
C5 = randn(ComplexF64, 3,4)
C6 = randn(ComplexF64, 3,4)
C7 = randn(ComplexF64, 3,4)
C8 = randn(ComplexF64, 3,4)
C9 = randn(ComplexF64, 3,4)
C10 = randn(ComplexF64, 3,4)

##
@var v[1:2,1:2], t[1:10]
vars = [vec(v); t]


L = [1 0; 0 1; v]
∧(M) = M[:,1] × M[:,2]

l = [t[1].*∧(C1*L); t[2].*∧(C2*L); t[3].*∧(C3*L); t[4].*∧(C4*L); t[5].*∧(C5*L); t[6].*∧(C6*L); t[7].*∧(C7*L); t[8].*∧(C8*L); t[9].*∧(C9*L); t[10].*∧(C10*L)]

## start pair
J = differentiate(l, vars)
a, b = size(J)

vars₀ = randn(ComplexF64, length(vars))
l₀ = evaluate(l, vars => vars₀)
J₀ = [evaluate(J[i,j], vars => vars₀) for (i,j) in Iterators.product(1:a, 1:b)]
J₀ = convert(Matrix{ComplexF64}, J₀)
Q = qr(J₀).Q
q = Q[:, b+1] # normal vector
u₀ = l₀ + norm(l₀) .* conj.(q)

## monodromy
@var u[1:length(l)]
F = transpose(l-u) * (l-u)
D = differentiate(F, vars)
G = System(D, variables = vars, parameters = u)
T = monodromy_solve(G, [vars₀], u₀)


## Filter projective solutions
C = certify(G, T, target_parameters = u₀)
c = certificates(C)

projective_solutions = map(c) do cᵢ
    if !is_certified(cᵢ)
        return false
    end
    𝕀 = certified_solution_interval(cᵢ)
    if Base.in(0, HomotopyContinuation.IComplexF64(𝕀[5]))
        return false
    elseif Base.in(0, HomotopyContinuation.IComplexF64(𝕀[6]))
        return false
    elseif Base.in(0, HomotopyContinuation.IComplexF64(𝕀[7]))
        return false
    elseif Base.in(0, HomotopyContinuation.IComplexF64(𝕀[8]))
        return false
    elseif Base.in(0, HomotopyContinuation.IComplexF64(𝕀[9]))
        return false
    elseif Base.in(0, HomotopyContinuation.IComplexF64(𝕀[10]))
        return false
    elseif Base.in(0, HomotopyContinuation.IComplexF64(𝕀[11]))
        return false
    elseif Base.in(0, HomotopyContinuation.IComplexF64(𝕀[12]))
        return false
    elseif Base.in(0, HomotopyContinuation.IComplexF64(𝕀[13]))
        return false
    elseif Base.in(0, HomotopyContinuation.IComplexF64(𝕀[14]))
        return false
    end

    return true
end


##
EDD = count(projective_solutions)
println("EDD for 9 cameras: $EDD")


==> anc/EDD Experiments/EDD_11cameras.jl <==
using HomotopyContinuation;
using LinearAlgebra;


C1 = randn(ComplexF64, 3,4)
C2 = randn(ComplexF64, 3,4)
C3 = randn(ComplexF64, 3,4)
C4 = randn(ComplexF64, 3,4)
C5 = randn(ComplexF64, 3,4)
C6 = randn(ComplexF64, 3,4)
C7 = randn(ComplexF64, 3,4)
C8 = randn(ComplexF64, 3,4)
C9 = randn(ComplexF64, 3,4)
C10 = randn(ComplexF64, 3,4)
C11 = randn(ComplexF64, 3,4)

##
@var v[1:2,1:2], t[1:11]
vars = [vec(v); t]


L = [1 0; 0 1; v]
∧(M) = M[:,1] × M[:,2]

l = [t[1].*∧(C1*L); t[2].*∧(C2*L); t[3].*∧(C3*L); t[4].*∧(C4*L); t[5].*∧(C5*L); t[6].*∧(C6*L); t[7].*∧(C7*L); t[8].*∧(C8*L); t[9].*∧(C9*L); t[10].*∧(C10*L); t[11].*∧(C11*L)]

## start pair
J = differentiate(l, vars)
a, b = size(J)

vars₀ = randn(ComplexF64, length(vars))
l₀ = evaluate(l, vars => vars₀)
J₀ = [evaluate(J[i,j], vars => vars₀) for (i,j) in Iterators.product(1:a, 1:b)]
J₀ = convert(Matrix{ComplexF64}, J₀)
Q = qr(J₀).Q
q = Q[:, b+1] # normal vector
u₀ = l₀ + norm(l₀) .* conj.(q)

## monodromy
@var u[1:length(l)]
F = transpose(l-u) * (l-u)
D = differentiate(F, vars)
G = System(D, variables = vars, parameters = u)
T = monodromy_solve(G, [vars₀], u₀)


## Filter projective solutions
C = certify(G, T, target_parameters = u₀)
c = certificates(C)

projective_solutions = map(c) do cᵢ
    if !is_certified(cᵢ)
        return false
    end
    𝕀 = certified_solution_interval(cᵢ)
    if Base.in(0, HomotopyContinuation.IComplexF64(𝕀[5]))
        return false
    elseif Base.in(0, HomotopyContinuation.IComplexF64(𝕀[6]))
        return false
    elseif Base.in(0, HomotopyContinuation.IComplexF64(𝕀[7]))
        return false
    elseif Base.in(0, HomotopyContinuation.IComplexF64(𝕀[8]))
        return false
    elseif Base.in(0, HomotopyContinuation.IComplexF64(𝕀[9]))
        return false
    elseif Base.in(0, HomotopyContinuation.IComplexF64(𝕀[10]))
        return false
    elseif Base.in(0, HomotopyContinuation.IComplexF64(𝕀[11]))
        return false
    elseif Base.in(0, HomotopyContinuation.IComplexF64(𝕀[12]))
        return false
    elseif Base.in(0, HomotopyContinuation.IComplexF64(𝕀[13]))
        return false
    end

    return true
end


##
EDD = count(projective_solutions)
println("EDD for 9 cameras: $EDD")


==> anc/EDD Experiments/EDD_3cameras.jl <==
using HomotopyContinuation;
using LinearAlgebra;


C1 = randn(ComplexF64, 3,4)
C2 = randn(ComplexF64, 3,4)
C3 = randn(ComplexF64, 3,4)


##
@var v[1:2,1:2], t[1:3]
vars = [vec(v); t]

L = [1 0; 0 1; v]
∧(M) = M[:,1] × M[:,2]

l = [t[1].*∧(C1*L); t[2].*∧(C2*L); t[3].*∧(C3*L)]
u0 = randn(ComplexF64, length(l))

F = transpose(l-u0) * (l-u0)
D = differentiate(F, vars)
G = System(D, variables = vars)
T = solve(G)


## Filter projective solutions
C = certify(G, T)
c = certificates(C)

projective_solutions = map(c) do cᵢ
    if !is_certified(cᵢ)
        return false
    end
    𝕀 = certified_solution_interval(cᵢ)
    if Base.in(0, HomotopyContinuation.IComplexF64(𝕀[5]))
        return false
    elseif Base.in(0, HomotopyContinuation.IComplexF64(𝕀[6]))
        return false
    elseif Base.in(0, HomotopyContinuation.IComplexF64(𝕀[7]))
        return false
    end

    return true
end

S = solutions(T)[projective_solutions]

## Filter singular solution
L = System(l, variables = vars)
X = map(s -> L(s), S)
Y = map(Xᵢ -> [transpose(C1)*Xᵢ[1:3] transpose(C2)*Xᵢ[4:6] transpose(C3)*Xᵢ[7:9]], X)
𝕁 = findall(Yᵢ -> svdvals(Yᵢ)[2] < 1e-12, Y)

##
EDD = length(S) - length(𝕁)
println("EDD for 3 cameras: $EDD")


==> anc/EDD Experiments/EDD_4cameras.jl <==
using HomotopyContinuation;
using LinearAlgebra;


C1 = randn(ComplexF64, 3,4)
C2 = randn(ComplexF64, 3,4)
C3 = randn(ComplexF64, 3,4)
C4 = randn(ComplexF64, 3,4)

##
@var v[1:2,1:2], t[1:4]
vars = [vec(v); t]

L = [1 0; 0 1; v]
∧(M) = M[:,1] × M[:,2]

l = [t[1].*∧(C1*L); t[2].*∧(C2*L); t[3].*∧(C3*L); t[4].*∧(C4*L)]
u0 = randn(ComplexF64, length(l))

F = transpose(l-u0) * (l-u0)
D = differentiate(F, vars)
G = System(D, variables = vars)
T = solve(G)


## Filter projective solutions
C = certify(G, T)
c = certificates(C)

projective_solutions = map(c) do cᵢ
    if !is_certified(cᵢ)
        return false
    end
    𝕀 = certified_solution_interval(cᵢ)
    if Base.in(0, HomotopyContinuation.IComplexF64(𝕀[5]))
        return false
    elseif Base.in(0, HomotopyContinuation.IComplexF64(𝕀[6]))
        return false
    elseif Base.in(0, HomotopyContinuation.IComplexF64(𝕀[7]))
        return false
    elseif Base.in(0, HomotopyContinuation.IComplexF64(𝕀[8]))
        return false
    end

    return true
end


##
EDD = count(projective_solutions)
println("EDD for 4 cameras: $EDD")


==> anc/EDD Experiments/EDD_5cameras.jl <==
using HomotopyContinuation;
using LinearAlgebra;


C1 = randn(ComplexF64, 3,4)
C2 = randn(ComplexF64, 3,4)
C3 = randn(ComplexF64, 3,4)
C4 = randn(ComplexF64, 3,4)
C5 = randn(ComplexF64, 3,4)

##
@var v[1:2,1:2], t[1:5]
vars = [vec(v); t]

L = [1 0; 0 1; v]
∧(M) = M[:,1] × M[:,2]

l = [t[1].*∧(C1*L); t[2].*∧(C2*L); t[3].*∧(C3*L); t[4].*∧(C4*L); t[5].*∧(C5*L)]
u0 = randn(ComplexF64, length(l))

F = transpose(l-u0) * (l-u0)
D = differentiate(F, vars)
G = System(D, variables = vars)
T = solve(G)


## Filter projective solutions
C = certify(G, T)
c = certificates(C)

projective_solutions = map(c) do cᵢ
    if !is_certified(cᵢ)
        return false
    end
    𝕀 = certified_solution_interval(cᵢ)
    if Base.in(0, HomotopyContinuation.IComplexF64(𝕀[5]))
        return false
    elseif Base.in(0, HomotopyContinuation.IComplexF64(𝕀[6]))
        return false
    elseif Base.in(0, HomotopyContinuation.IComplexF64(𝕀[7]))
        return false
    elseif Base.in(0, HomotopyContinuation.IComplexF64(𝕀[8]))
        return false
    elseif Base.in(0, HomotopyContinuation.IComplexF64(𝕀[9]))
        return false
    end

    return true
end


##
EDD = count(projective_solutions)
println("EDD for 5 cameras: $EDD")


==> anc/EDD Experiments/EDD_6cameras.jl <==
using HomotopyContinuation;
using LinearAlgebra;


C1 = randn(ComplexF64, 3,4)
C2 = randn(ComplexF64, 3,4)
C3 = randn(ComplexF64, 3,4)
C4 = randn(ComplexF64, 3,4)
C5 = randn(ComplexF64, 3,4)
C6 = randn(ComplexF64, 3,4)

##
@var v[1:2,1:2], t[1:6]
vars = [vec(v); t]

L = [1 0; 0 1; v]
∧(M) = M[:,1] × M[:,2]

l = [t[1].*∧(C1*L); t[2].*∧(C2*L); t[3].*∧(C3*L); t[4].*∧(C4*L); t[5].*∧(C5*L); t[6].*∧(C6*L)]
u0 = randn(ComplexF64, length(l))

F = transpose(l-u0) * (l-u0)
D = differentiate(F, vars)
G = System(D, variables = vars)
T = solve(G)


## Filter projective solutions
C = certify(G, T)
c = certificates(C)

projective_solutions = map(c) do cᵢ
    if !is_certified(cᵢ)
        return false
    end
    𝕀 = certified_solution_interval(cᵢ)
    if Base.in(0, HomotopyContinuation.IComplexF64(𝕀[5]))
        return false
    elseif Base.in(0, HomotopyContinuation.IComplexF64(𝕀[6]))
        return false
    elseif Base.in(0, HomotopyContinuation.IComplexF64(𝕀[7]))
        return false
    elseif Base.in(0, HomotopyContinuation.IComplexF64(𝕀[8]))
        return false
    elseif Base.in(0, HomotopyContinuation.IComplexF64(𝕀[9]))
        return false
    elseif Base.in(0, HomotopyContinuation.IComplexF64(𝕀[10]))
        return false
    end

    return true
end


##
EDD = count(projective_solutions)
println("EDD for 6 cameras: $EDD")


==> anc/EDD Experiments/EDD_7cameras.jl <==
using HomotopyContinuation;
using LinearAlgebra;


C1 = randn(ComplexF64, 3,4)
C2 = randn(ComplexF64, 3,4)
C3 = randn(ComplexF64, 3,4)
C4 = randn(ComplexF64, 3,4)
C5 = randn(ComplexF64, 3,4)
C6 = randn(ComplexF64, 3,4)
C7 = randn(ComplexF64, 3,4)

##
@var v[1:2,1:2], t[1:7]
vars = [vec(v); t]


L = [1 0; 0 1; v]
∧(M) = M[:,1] × M[:,2]

l = [t[1].*∧(C1*L); t[2].*∧(C2*L); t[3].*∧(C3*L); t[4].*∧(C4*L); t[5].*∧(C5*L); t[6].*∧(C6*L); t[7].*∧(C7*L)]

## start pair
J = differentiate(l, vars)
a, b = size(J)

vars₀ = randn(ComplexF64, length(vars))
l₀ = evaluate(l, vars => vars₀)
J₀ = [evaluate(J[i,j], vars => vars₀) for (i,j) in Iterators.product(1:a, 1:b)]
J₀ = convert(Matrix{ComplexF64}, J₀)
Q = qr(J₀).Q
q = Q[:, b+1] # normal vector
u₀ = l₀ + norm(l₀) .* conj.(q)

## monodromy
@var u[1:length(l)]
F = transpose(l-u) * (l-u)
D = differentiate(F, vars)
G = System(D, variables = vars, parameters = u)
T = monodromy_solve(G, [vars₀], u₀)


## Filter projective solutions
C = certify(G, T, target_parameters = u₀)
c = certificates(C)

projective_solutions = map(c) do cᵢ
    if !is_certified(cᵢ)
        return false
    end
    𝕀 = certified_solution_interval(cᵢ)
    if Base.in(0, HomotopyContinuation.IComplexF64(𝕀[5]))
        return false
    elseif Base.in(0, HomotopyContinuation.IComplexF64(𝕀[6]))
        return false
    elseif Base.in(0, HomotopyContinuation.IComplexF64(𝕀[7]))
        return false
    elseif Base.in(0, HomotopyContinuation.IComplexF64(𝕀[8]))
        return false
    elseif Base.in(0, HomotopyContinuation.IComplexF64(𝕀[9]))
        return false
    elseif Base.in(0, HomotopyContinuation.IComplexF64(𝕀[10]))
        return false
    elseif Base.in(0, HomotopyContinuation.IComplexF64(𝕀[11]))
        return false
    end

    return true
end


##
EDD = count(projective_solutions)
println("EDD for 7 cameras: $EDD")


==> anc/EDD Experiments/EDD_8cameras.jl <==
using HomotopyContinuation;
using LinearAlgebra;


C1 = randn(ComplexF64, 3,4)
C2 = randn(ComplexF64, 3,4)
C3 = randn(ComplexF64, 3,4)
C4 = randn(ComplexF64, 3,4)
C5 = randn(ComplexF64, 3,4)
C6 = randn(ComplexF64, 3,4)
C7 = randn(ComplexF64, 3,4)
C8 = randn(ComplexF64, 3,4)

##
@var v[1:2,1:2], t[1:8]
vars = [vec(v); t]


L = [1 0; 0 1; v]
∧(M) = M[:,1] × M[:,2]

l = [t[1].*∧(C1*L); t[2].*∧(C2*L); t[3].*∧(C3*L); t[4].*∧(C4*L); t[5].*∧(C5*L); t[6].*∧(C6*L); t[7].*∧(C7*L); t[8].*∧(C8*L)]

## start pair
J = differentiate(l, vars)
a, b = size(J)

vars₀ = randn(ComplexF64, length(vars))
l₀ = evaluate(l, vars => vars₀)
J₀ = [evaluate(J[i,j], vars => vars₀) for (i,j) in Iterators.product(1:a, 1:b)]
J₀ = convert(Matrix{ComplexF64}, J₀)
Q = qr(J₀).Q
q = Q[:, b+1] # normal vector
u₀ = l₀ + norm(l₀) .* conj.(q)

## monodromy
@var u[1:length(l)]
F = transpose(l-u) * (l-u)
D = differentiate(F, vars)
G = System(D, variables = vars, parameters = u)
T = monodromy_solve(G, [vars₀], u₀)


## Filter projective solutions
C = certify(G, T, target_parameters = u₀)
c = certificates(C)

projective_solutions = map(c) do cᵢ
    if !is_certified(cᵢ)
        return false
    end
    𝕀 = certified_solution_interval(cᵢ)
    if Base.in(0, HomotopyContinuation.IComplexF64(𝕀[5]))
        return false
    elseif Base.in(0, HomotopyContinuation.IComplexF64(𝕀[6]))
        return false
    elseif Base.in(0, HomotopyContinuation.IComplexF64(𝕀[7]))
        return false
    elseif Base.in(0, HomotopyContinuation.IComplexF64(𝕀[8]))
        return false
    elseif Base.in(0, HomotopyContinuation.IComplexF64(𝕀[9]))
        return false
    elseif Base.in(0, HomotopyContinuation.IComplexF64(𝕀[10]))
        return false
    elseif Base.in(0, HomotopyContinuation.IComplexF64(𝕀[11]))
        return false
    elseif Base.in(0, HomotopyContinuation.IComplexF64(𝕀[12]))
        return false
    end

    return true
end


##
EDD = count(projective_solutions)
println("EDD for 8 cameras: $EDD")


==> anc/EDD Experiments/EDD_9cameras.jl <==
using HomotopyContinuation;
using LinearAlgebra;


C1 = randn(ComplexF64, 3,4)
C2 = randn(ComplexF64, 3,4)
C3 = randn(ComplexF64, 3,4)
C4 = randn(ComplexF64, 3,4)
C5 = randn(ComplexF64, 3,4)
C6 = randn(ComplexF64, 3,4)
C7 = randn(ComplexF64, 3,4)
C8 = randn(ComplexF64, 3,4)
C9 = randn(ComplexF64, 3,4)

##
@var v[1:2,1:2], t[1:9]
vars = [vec(v); t]


L = [1 0; 0 1; v]
∧(M) = M[:,1] × M[:,2]

l = [t[1].*∧(C1*L); t[2].*∧(C2*L); t[3].*∧(C3*L); t[4].*∧(C4*L); t[5].*∧(C5*L); t[6].*∧(C6*L); t[7].*∧(C7*L); t[8].*∧(C8*L); t[9].*∧(C9*L)]

## start pair
J = differentiate(l, vars)
a, b = size(J)

vars₀ = randn(ComplexF64, length(vars))
l₀ = evaluate(l, vars => vars₀)
J₀ = [evaluate(J[i,j], vars => vars₀) for (i,j) in Iterators.product(1:a, 1:b)]
J₀ = convert(Matrix{ComplexF64}, J₀)
Q = qr(J₀).Q
q = Q[:, b+1] # normal vector
u₀ = l₀ + norm(l₀) .* conj.(q)

## monodromy
@var u[1:length(l)]
F = transpose(l-u) * (l-u)
D = differentiate(F, vars)
G = System(D, variables = vars, parameters = u)
T = monodromy_solve(G, [vars₀], u₀)


## Filter projective solutions
C = certify(G, T, target_parameters = u₀)
c = certificates(C)

projective_solutions = map(c) do cᵢ
    if !is_certified(cᵢ)
        return false
    end
    𝕀 = certified_solution_interval(cᵢ)
    if Base.in(0, HomotopyContinuation.IComplexF64(𝕀[5]))
        return false
    elseif Base.in(0, HomotopyContinuation.IComplexF64(𝕀[6]))
        return false
    elseif Base.in(0, HomotopyContinuation.IComplexF64(𝕀[7]))
        return false
    elseif Base.in(0, HomotopyContinuation.IComplexF64(𝕀[8]))
        return false
    elseif Base.in(0, HomotopyContinuation.IComplexF64(𝕀[9]))
        return false
    elseif Base.in(0, HomotopyContinuation.IComplexF64(𝕀[10]))
        return false
    elseif Base.in(0, HomotopyContinuation.IComplexF64(𝕀[11]))
        return false
    elseif Base.in(0, HomotopyContinuation.IComplexF64(𝕀[12]))
        return false
    elseif Base.in(0, HomotopyContinuation.IComplexF64(𝕀[13]))
        return false
    end

    return true
end


##
EDD = count(projective_solutions)
println("EDD for 9 cameras: $EDD")


==> anc/Example/Collinear-Example.m2 <==

--
-- Code for the line multiview variety for collinear cameras
--

S=QQ[x_1..x_3,y_1..y_3,z_1..z_3,w_1..w_3,p_0..p_5,t_1..t_4,u_1..u_4]

M1=matrix{{1,0,0,0},{0,1,0,0},{0,0,1,0}} -- cameras
M2=matrix{{0,1,0,0},{0,0,1,0},{0,0,0,1}}
M3=matrix{{1,0,0,-1},{0,1,0,0},{0,0,1,0}}
M4=matrix{{1,0,0,1},{0,1,0,0},{0,0,1,0}}

X=matrix{{x_1},{x_2},{x_3}}
Y=matrix{{y_1},{y_2},{y_3}}
Z=matrix{{z_1},{z_2},{z_3}}
W=matrix{{w_1},{w_2},{w_3}}

c1=sub(syz M1,S) -- camera centers 
c2=sub(syz M2,S) 
c3=sub(syz M3,S)
c4=sub(syz M4,S)

f1=sub(transpose matrix{{0,1,0,0}},S) -- f1,f2 span E_I^*
f2=sub(transpose matrix{{0,0,1,0}},S)

a1=c1+t_1*f1+u_1*f2
a2=c2+t_2*f1+u_2*f2
a3=c3+t_3*f1+u_3*f2
a4=c4+t_4*f1+u_4*f2

Plucker_Mat=matrix{{0,-p_0,-p_1,-p_2},{p_0,0,-p_3,-p_4},
                   {p_1,p_3,0,-p_5},{p_2,p_4,p_5,0}}

SchuMat1=(transpose X)*M1||Plucker_Mat
SchuMat2=(transpose Y)*M2||Plucker_Mat
SchuMat3=(transpose Z)*M3||Plucker_Mat
SchuMat4=(transpose W)*M4||Plucker_Mat

Ideal0=ideal(SchuMat1*a1,SchuMat2*a2,SchuMat3*a3,SchuMat4*a4)
Ideal1=Ideal0+ideal(p_0*p_5-p_1*p_4+p_2*p_3,t_1+u_1-1,p_0^2+p_1^2+p_2^2+p_3^2+p_4^2+p_5^2-1)

ExceptionalLocus=eliminate(Ideal1,{p_0,p_1,p_2,p_3,p_4,p_5,t_1,t_2,t_3,t_4,u_1,u_2,u_3,u_4})

primaryDecomposition ExceptionalLocus -- ideal from the article

-- Check that it gives the line multiview variety

DetermVar=transpose(M1)*X|transpose(M2)*Y|transpose(M3)*Z|transpose(M4)*W
MINORS=minors(3,DetermVar)

primaryDecomposition MINORS 
primaryDecomposition (MINORS+ExceptionalLocus)

-- both decompositions have an ideal in common; the ideal of multiview variety



==> anc/Sensitivity Experiments/sensitivity_experiments.jl <==
using HomotopyContinuation;
using LinearAlgebra;
using Plots

## Noise Level
ε = 1e-12

## m=3 Random Cameras
m = 3
cams = [randn(3, 4) for _ in 1:m]
include("sensitivity_points.jl")
include("sensitivity_lines.jl")
histogram(M_points,
    bins = -2:0.1:4,
    label = "e_points",
    alpha = 0.6,
    xticks = -12:12,
    title = "m = 3 random cameras")
histogram!(M_lines,
    bins = -2:0.1:4,
    label = "e_lines",
    alpha = 0.6)
savefig("m=3_random.png")

## m=3 Deterministic Cameras
m = 3
cams = [
[0 1 0 0; 0 0 1 0 ; 0 0 0 1],
[1 1 0 0; 0 1 1 0; 0 0 0 1],
[1 0 0 0; 0 1 1 0; 0 0 0 1]
]
include("sensitivity_points.jl")
include("sensitivity_lines.jl")
histogram(M_points,
    bins = -2:0.1:4,
    label = "e_points",
    alpha = 0.6,
    xticks = -12:12,
    title = "m = 3 deterministic cameras")
histogram!(M_lines,
    bins = -2:0.1:4,
    label = "e_lines",
    alpha = 0.6)
savefig("m=3_deterministic.png")

## m=2 Random Cameras
m = 2
cams = [randn(3, 4) for _ in 1:m]
include("sensitivity_points.jl")
include("sensitivity_lines.jl")
histogram(M_points,
    bins = -2:0.1:4,
    label = "e_points",
    alpha = 0.6,
    xticks = -12:12,
    title = "m = 2 random cameras")
histogram!(M_lines,
    bins = -2:0.1:4,
    label = "e_lines",
    alpha = 0.6)
savefig("m=2_random.png")


## m=2 Deterministic Cameras
m = 2
cams = [
[0 1 0 0; 0 0 1 0 ; 0 0 0 1],
[1 1 0 0; 0 1 1 0; 0 0 0 1]
]
include("sensitivity_points.jl")
include("sensitivity_lines.jl")
histogram(M_points,
    bins = -2:0.1:4,
    label = "e_points",
    alpha = 0.6,
    xticks = -12:12,
    title = "m = 2 deterministic cameras")
histogram!(M_lines,
    bins = -2:0.1:4,
    label = "e_lines",
    alpha = 0.6)
savefig("m=2_deterministic.png")


==> anc/Sensitivity Experiments/sensitivity_lines.jl <==

## Lines: System with parameters
@var v[1:2,1:2], t[1:m]
vars = [vec(v); t]

L = [1 0; 0 1; v]
∧(M) = M[:,1] × M[:,2]

ℓ = [t[i] .* ∧(cams[i]*L) for i in 1:m]

@var u[1:3, 1:m]
if m == 2 # for m=2 the camera map is dominant
    D = vcat([u[:,i] - ℓ[i] for i in 1:m]...)
else
    F = (1/2) * sum(transpose(u[:,i] - ℓ[i]) * (u[:,i] - ℓ[i]) for i in 1:m)
    D = differentiate(F, vars)
end
G = System(D, variables = vars, parameters = vec(u))

## Initial Step
u₀ = randn(ComplexF64, 3*m)
T₀ = solve(G, target_parameters = u₀)
S₀ = solutions(T₀)

## Reconstruction step
vars₁ = [randn(4+m) for _ in 1:1000]
ℓ₁ = map(vars₁) do v
    [evaluate(ℓ[i], vars => v) for i in 1:m]
end
u₁ = map(zip(vars₁, ℓ₁)) do (v, l)
    vcat(map(l) do lᵢ
        n = norm(lᵢ, 2)
        x = normalize(randn(length(lᵢ)))
        normalize(lᵢ + (ε * n) .* x)
    end...)
end

T₁ = solve(G, S₀, start_parameters = u₀,
                  target_parameters = u₁)

## Distance Function on projective space
d = function(p,q)
    a = map(0:m-1) do i
        pᵢ = normalize(p[(3*i+1):(3*i+3)])
        qᵢ = normalize(q[(3*i+1):(3*i+3)])
        norm(pᵢ*pᵢ' - qᵢ*qᵢ', 2)
    end
    sqrt(sum(a.^2))
end

## Distance Function on the Grassmannian
dist = function(v,w)
  L = [1 0; 0 1; reshape(v, 2, 2)]
  K = [1 0; 0 1; reshape(w, 2, 2)]
  norm(L * pinv(L) - K * pinv(K), 2)
end


## Measuring Stability
M_lines = map(1:1000) do i
    v = vars₁[i]
    t = T₁[i][1]
    if nfailed(t) > 0
        return nothing, nothing
    end
    dists = map(s -> dist(s[1:4], v[1:4]), real_solutions(t))
    log10(minimum(dists)/d(vcat(ℓ₁[i]...), u₁[i]))
end
filter!(m -> m != (nothing, nothing), M_lines)


==> anc/Sensitivity Experiments/sensitivity_points.jl <==


@var P[1:3]
@var t[1:m]
@var q[1:2,1:m]
@var λ[1:m]
vars = [P;t;λ]

y = [cams[i][2:3,:]*[1;P] for i in 1:m]
z = [cams[i][1,:] ⋅ [1;P] for i in 1:m]

g = [t[i] .* y[i] - q[:,i] for i in 1:m]
G = sum(gᵢ ⋅ gᵢ for gᵢ in g)

# the Lagrance multipliers
L = G - sum(λ[i] * (t[i] * z[i] - 1) for i in 1:m)
∇L = differentiate(L, vars)
F = System(∇L; variables = vars, parameters = vec(q))

## Initial Step
q₀ = randn(ComplexF64, 2*m)
S₀ = solve(F; target_parameters = q₀)
start = solutions(S₀)

## Reconstruction Step
P₁ = [randn(3) for _ in 1:1000]
p₁ = map(P₁) do v
    map(1:m) do i
        yᵢ = evaluate(y[i], P => v)
        zᵢ = evaluate(z[i], P => v)
        yᵢ./zᵢ
    end
end
q₁ = map(p₁) do v
    q = map(v) do qᵢ
        w = (ε * norm(qᵢ, 2)) .* normalize(randn(length(qᵢ)))
        qᵢ+w
    end
    vcat(q...)
end

T₁ = solve(F, start, start_parameters = q₀, target_parameters = q₁)

## Measuring Stability
M_points = map(1:1000) do i
    P = P₁[i]
    t = T₁[i][1]
    p = vcat(p₁[i]...)
    q = q₁[i]
    if nfailed(t) > 0
        return nothing, nothing
    end
    dists = map(Q -> norm(Q[1:3] - P, 2), real_solutions(t))
    log10(minimum(dists) / (ε * norm(P, 2)))
end
filter!(m -> m != (nothing, nothing), M_points)

